Four-loop elasticity renormalization of low-temperature flat polymerized membranes

We provide the complete four-loop perturbative renormalization of a low-temperature statistical mechanics model of flat polymerized membranes. Using a non-local effective flexural theory, which is based on transverse elastic fluctuations, we analytically determine the anomalous elasticity critical exponent $\eta$, which controls all scaling behaviors in the theory, at the four existing fixed points. The results are obtained as apparently convergent series, allowing for precise estimates without resummations. We independently verify and supplement the results of recent four-loop work [Pikelner 2022 EPL 138 17002] derived from a different model. Additionally, we find good agreement with non-perturbative theoretical approaches and experimental results on soft materials and graphene.

==> anc/README.txt <==
(*

Results for all renormalization group functions can be found in their respective files: \
the two beta functions in betamu.m and betab.m and the anomalous dimension in eta.m. \

Used symbols: \
"mur" the renoromalized mu coupling (shear modulus). \
"br" the renormalized b coupling. \
"z" the Riemann zeta function. \
"dc" the codimension of the manifold, dc=D-d. \
"eps" the dimensional perturbative parameter, d=4-2*eps. \
"V", an extra on/off factor that stands for vertex corrections, \
V=1 allow all vertex corrections (the normal perturbative expansion), \
while V=0 kills all vertex corrections (allowing to recover the SCSA results).

The case of a physical membrane is V=1, d=2, D=3, dc=1, eps=1. 

One can easily extract from these functions all the critical exponents. \
We provide the following mathematica code to solve the system of beta, find the fixed point coordinates, \
compute the corresponding anomalous dimensions and display the results.

We also display some additional approximations of our results, such as the large-dc and SCSA. 

*)

(*CODE OUTPUT:*)

(*Get renormalization group functions*)
SetDirectory[NotebookDirectory[]];
betamu = Get["betamu.m"];
betab = Get["betab.m"];
eta = Get["eta.m"];

(*Compute the field anomalous at all fixed points*)
order = 4; (*loop order (max 4)*)
ansatz = Table[x -> Sum[x[i] eps^i, {i, order}], {x,{mur,br}}]; (*couplings perturbative ansatz*)
vars = Cases[ansatz, _mur | _br, Infinity]; (*variables to solve for*)
fixedpoints = ansatz /. Solve[0 == Series[{betamu, betab} /. ansatz, {eps, 0, order + 1}], vars]; (*solve beta system*)
sol = Series[eta /. fixedpoints, {eps, 0, order}] //FullSimplify //Sort; (*inject fixed point coordinates into the anomalous dimension*)

(*Print results of the anomalous dimension for various cases of interest *)
Print["%%%% Exact solutions (dc=1,V=1): %%%%\n", sol /. {V -> 1, dc -> 1} //Simplify //TableForm];
Print["%%%% Numerical solutions (dc=1,V=1): %%%%\n", N[sol /. {dc -> 1, z -> Zeta, V -> 1}, 3] //TableForm];
Print["%%%% Numerical Estimates (eps=1,dc=1,V=1): %%%%\n", N[Normal@sol /. {dc -> 1, z -> Zeta, eps -> 1, V -> 1}, 3] //TableForm];
Print["%%%% Table of raw solutions (eps=1,dc=1,V=0): %%%%\n", TableForm[N[Table[Normal@Series[sol[[i]] /. {dc -> 1, V -> 1, z -> Zeta}, {eps, 0, o}], {i, 1, 4}, {o, 1, order}] /. eps -> 1, 3], 
TableHeadings -> {{"eta1", "eta2", "eta3", "eta4"}, {"1-loop", "2-loop", "3-loop", "4-loop"}}]];
Print["%%%% Extra: Large-dc solutions (dc->Infinity,V=1): %%%%\n", Series[Series[sol /. {V -> 1}, dc -> Infinity] //Normal, {eps, 0, order}] //Simplify //TableForm];
Print["%%%% Extra: SCSA solutions (dc=1,V=0): %%%%\n", sol /. {V -> 0, dc -> 1} //Simplify //TableForm];
  
  
(*CODE OUTPUT:*)



%%%% Exact solutions (dc=1,V=1): %%%%
0
(4 eps)/5-(2 eps^2)/375+((-120079+119232 z[3]) eps^3)/2109375+((-51994931+7803552 z[3]+26827200 z[4]+13512960 z[5]) eps^4)/316406250+O[eps]^5
(20 eps)/21-(94 eps^2)/1323+((9011-312336 z[3]) eps^3)/5250987+((-14383003505-36705338304 z[3]-59031504 z[4]+56435313600 z[5]) eps^4)/661624362+O[eps]^5
(24 eps)/25-(144 eps^2)/3125-(4 (-568241+1286928 z[3]) eps^3)/146484375-(4 (139409079893+355002697944 z[3]+723897000 z[4]-546469130880 z[5]) eps^4)/54931640625+O[eps]^5


%%%% Numerical solutions (dc=1,V=1): %%%%
0
0.800 eps-0.00533 eps^2+0.0110 eps^3+0.00137 eps^4+O[eps]^5
0.952 eps-0.0711 eps^2-0.0698 eps^3-0.0748 eps^4+O[eps]^5
0.960 eps-0.0461 eps^2-0.0267 eps^3-0.0202 eps^4+O[eps]^5


%%%% Numerical Estimates (eps=1,dc=1,V=1): %%%%
0
0.807
0.737
0.867


%%%% Table of raw solutions (eps=1,dc=1,V=0): %%%%
	1-loop	2-loop	3-loop	4-loop
eta1	0	    0	    0	    0
eta2	0.800	0.795	0.806	0.807
eta3	0.952	0.881	0.812	0.737
eta4	0.960	0.914	0.887	0.867


%%%% Extra: Large-dc solutions (dc->Infinity,V=1): %%%%
0
(4 eps)/dc+(2 eps^2)/(3 dc)-(37 eps^3)/(9 dc)+((-479+432 z[3]) eps^4)/(54 dc)+O[eps]^5
(20 eps)/dc-(74 eps^2)/(3 dc)-(155 eps^3)/(9 dc)+((-769+2160 z[3]) eps^4)/(54 dc)+O[eps]^5
(24 eps)/dc-(24 eps^2)/dc-(64 eps^3)/(3 dc)+(16 (-13+27 z[3]) eps^4)/(9 dc)+O[eps]^5


%%%% Extra: SCSA solutions (dc=1,V=0): %%%%
0
(4 eps)/5-(2 eps^2)/375+(697 eps^3)/28125+(36089/843750-(24 z[3])/625) eps^4+O[eps]^5
(20 eps)/21-(206 eps^2)/3087-(25421 eps^3)/453789+(-(3661109/133413966)-(440 z[3])/21609) eps^4+O[eps]^5
(24 eps)/25-(744 eps^2)/15625-(819016 eps^3)/29296875-(4 (-9441961+48262500 z[3]) eps^4)/10986328125+O[eps]^5



==> anc/betab.m <==
-2*br*eps + (5*br*(br*(4 + dc) + 8*mur))/12 - 
 (br*(8*mur^2*(-150 + 111*dc + 130*V) + 
    10*br*mur*(-8*(15 + 14*V) + dc*(-210 + 121*V)) + 
    5*br^2*(-60 + 484*V + dc*(-60 + 121*V))))/2592 + 
 (br*(-32*mur^3*(49500 + 1395*dc^2 - 701898*V + 659664*V*z[3] + 
      dc*(39654 + 148951*V - 124416*V*z[3])) + 
    br^3*(5*dc^2*(-9900 + 50899*V) + dc*(103500 + 1233584*V - 41472*V*z[3]) + 
      48*(-4125 + 47146*V + 6912*V*z[3])) + 
    8*br^2*mur*(1960*dc^2*V - 12*(12375 + 42926*V + 9072*V*z[3]) - 
      15*dc*(-1800 - 8929*V + 24192*V*z[3])) + 
    4*br*mur^2*(dc^2*(16272 + 71621*V) + dc*(519804 + 223752*V - 
        352512*V*z[3]) - 24*(24750 - 79237*V + 36936*V*z[3]))))/2239488 + 
 (br*(32*mur^4*(27*dc^3*(-769 + 2160*z[3]) + 
      4*(-2508750 + V*(2922647821 + 7162365816*z[3] - 59369760*z[4] - 
          11068863840*z[5])) + 8*dc*(-9*(28513 + 81000*z[3]) + 
        2*V*(960786769 + 2456930637*z[3] + 1460187*z[4] - 3776360940*z[5])) + 
      24*dc^2*(-92721 + V*(18675443 + 49001652*z[3] + 139968*z[4] - 
          74941200*z[5]))) - 8*br*mur^3*(80280000 + 
      dc^3*(-335034 + 300621*V + 583200*z[3]) - 
      4*dc*(864*(15521 + 10125*z[3]) + V*(7161819737 + 18332601912*z[3] + 
          27952776*z[4] - 28188855360*z[5])) - 
      2*dc^2*(7348140 + V*(2125117727 + 5734386792*z[3] - 7185024*z[4] - 
          8681981760*z[5])) - 4*V*(8581110707 + 19129424184*z[3] - 
        158630400*z[4] - 30250389600*z[5])) + 
    48*br^2*mur^2*(-10035000 + 1036*dc^3*V + 
      4*dc*(36*(-69059 + 60750*z[3]) + V*(514715033 + 1168320618*z[3] - 
          7155864*z[4] - 1851922440*z[5])) + 
      2*dc^2*(63087 + 2*V*(87059266 + 233922735*z[3] - 136080*z[4] - 
          355256280*z[5])) + V*(1116151087 + 3288639960*z[3] - 
        19828800*z[4] - 4915870560*z[5])) + 
    4*br^3*mur*(-40140000 + 101640*dc^3*V + 
      dc*(180000*(-127 + 162*z[3]) + V*(2291394103 + 6079549608*z[3] - 
          149532480*z[4] - 8650177920*z[5])) + 
      72*dc^2*(-72500 + 3*V*(2811770 + 5985273*z[3] - 75600*z[4] - 
          9240480*z[5])) + 4*V*(1104507055 + 2016657432*z[3] - 2332800*z[4] - 
        3192397920*z[5])) + br^4*(45*dc^3*(-24500 + 177657*V) + 
      2*dc*(5805000 + V*(-15583811 + 536060376*z[3] + 3732480*z[4] - 
          1073321280*z[5])) + 16*(-1254375 + V*(17076473 + 81018360*z[3] + 
          3732480*z[4] - 194127840*z[5])) - 
      2*dc^2*(810000 + V*(-43687835 + 271944*z[3] + 933120*z[4] + 
          84447360*z[5])))))/483729408

==> anc/betamu.m <==
-2*eps*mur + (mur*(10*br + (20 + dc)*mur))/6 + 
 (mur*(5*br^2*(30 + 15*dc - 242*V) + 10*mur^2*(60 - 52*V + dc*(12 + V)) + 
    br*mur*(600 + 560*V + dc*(102 + 5*V))))/1296 + 
 (mur*(8*br*mur^2*(3920*dc^2*V + dc*(5184 + 258063*V - 183384*V*z[3]) - 
      6*(24750 - 79237*V + 36936*V*z[3])) + 
    br^3*(-83250*dc^2 + 24*(-4125 + 47146*V + 6912*V*z[3]) + 
      2*dc*(92250 + 88313*V + 46656*V*z[3])) + 
    br^2*mur*(dc^2*(29232 + 5755*V) - 48*(12375 + V*(42926 + 9072*z[3])) + 
      dc*(457596 - 96*V*(-3473 + 13176*z[3]))) + 
    4*mur^3*(dc^2*(-3492 + 3229*V) + 
      4*dc*(8955 + 8*V*(-21770 + 18063*z[3])) - 
      24*(8250 + V*(-116983 + 109944*z[3])))))/1119744 + 
 (mur*(8*br*mur^3*(-40140000 + 672*dc^3*V + 
      dc*(576*(-6679 + 10125*z[3]) + V*(13072360837 + 33917652936*z[3] - 
          12375504*z[4] - 51892708320*z[5])) + 
      9*dc^2*(-43624 + 9*V*(29810187 + 79260728*z[3] - 20376*z[4] - 
          120545280*z[5])) + 2*V*(8581110707 + 19129424184*z[3] - 
        158630400*z[4] - 30250389600*z[5])) + 
    br^3*mur*(-80280000 + 3*dc^3*(921378 + 98395*V - 972000*z[3]) + 
      2*dc*(-864*(-147659 + 60750*z[3]) + V*(950815303 + 4050913896*z[3] - 
          99190656*z[4] - 5203854720*z[5])) + 
      8*dc^2*(-11703033 + V*(93100867 + 151811442*z[3] - 7220016*z[4] - 
          246576960*z[5])) + 8*V*(1104507055 + 2016657432*z[3] - 
        2332800*z[4] - 3192397920*z[5])) + 
    br^4*(16875*dc^3*(-479 + 432*z[3]) + 2*dc*(-22500*(-1111 + 648*z[3]) + 
        V*(-60714037 + 150116328*z[3] + 19128960*z[4] - 309640320*z[5])) + 
      8*(-1254375 + V*(17076473 + 81018360*z[3] + 3732480*z[4] - 
          194127840*z[5])) + dc^2*(-7335000 + V*(34219554 - 7299072*z[3] + 
          6298560*z[4] + 27993600*z[5]))) + 12*br^2*mur^2*
     (-20070000 + 48160*dc^3*V + 4*dc*(432*(14938 - 3375*z[3]) + 
        V*(1015672051 + 2355098328*z[3] - 17248140*z[4] - 3715470000*z[5])) + 
      V*(2232302174 + 6577279920*z[3] - 39657600*z[4] - 9831741120*z[5]) + 
      dc^2*(3553044 + 1134327456*V*z[3] - 5*V*(-84717521 + 550152*z[4] + 
          344041344*z[5]))) - 8*mur^4*(9*dc^3*(-1156 + 2529*V) - 
      4*dc*(3202740 + V*(10376871467 + 26317680624*z[3] + 20073744*z[4] - 
          40539612240*z[5])) - 4*dc^2*(-374112 + 
        V*(1465879271 + 3896039304*z[3] + 1300536*z[4] - 5930910720*z[5])) + 
      8*(2508750 + V*(-2922647821 - 7162365816*z[3] + 59369760*z[4] + 
          11068863840*z[5])))))/241864704

==> anc/eta.m <==
(5*(br + 2*mur))/6 + (5*br^2*(30 + 15*dc - 242*V) + 40*br*mur*(15 + 14*V) - 
   4*mur^2*(-150 + 111*dc + 130*V))/2592 + 
 (-8*mur^3*(49500 + 1395*dc^2 - 701898*V + 659664*V*z[3] + 
     dc*(39654 + 148951*V - 124416*V*z[3])) - 
   12*br*mur^2*(49500 - 158474*V + 73872*V*z[3] + 
     dc*(2058 - 84739*V + 64800*V*z[3])) - 
   6*br^2*mur*(49500 + 8*V*(21463 + 4536*z[3]) + 
     15*dc*(-2650 + 21*V*(-53 + 288*z[3]))) - 
   br^3*(49500 + 41625*dc^2 - 24*V*(23573 + 3456*z[3]) - 
     dc*(92250 + V*(88313 + 46656*z[3]))))/1119744 + 
 (16*mur^4*(27*dc^3*(-769 + 2160*z[3]) + 
     4*(-2508750 + V*(2922647821 + 7162365816*z[3] - 59369760*z[4] - 
         11068863840*z[5])) + 8*dc*(-9*(28513 + 81000*z[3]) + 
       2*V*(960786769 + 2456930637*z[3] + 1460187*z[4] - 3776360940*z[5])) + 
     24*dc^2*(-92721 + V*(18675443 + 49001652*z[3] + 139968*z[4] - 
         74941200*z[5]))) + 16*br*mur^3*(-20070000 + 
     dc*(72*(144377 - 81000*z[3]) + V*(5538348131 + 14664671568*z[3] - 
         15583104*z[4] - 22324040640*z[5])) + 
     27*dc^2*(-13790 + 3*V*(2204837 + 5857072*z[3] - 21600*z[4] - 
         8899200*z[5])) + V*(8581110707 + 19129424184*z[3] - 158630400*z[4] - 
       30250389600*z[5])) + 4*br^3*mur*(-20070000 + 
     10*dc*(-4500*(-1525 + 648*z[3]) + V*(40271987 + 186566976*z[3] - 
         3732480*z[4] - 236623680*z[5])) + 
     15*dc^2*(-1662750 + V*(11511863 + 18268848*z[3] - 816480*z[4] - 
         29859840*z[5])) + V*(2209014110 + 4033314864*z[3] - 4665600*z[4] - 
       6384795840*z[5])) + 24*br^2*mur^2*(-10035000 + 
     2*dc*(9045252 - 2916000*z[3] + V*(936093773 + 2181750552*z[3] - 
         15842628*z[4] - 3437283600*z[5])) + 
     dc^2*(-168456 + V*(142035409 + 375338448*z[3] - 1866240*z[4] - 
         568969920*z[5])) + V*(1116151087 + 3288639960*z[3] - 19828800*z[4] - 
       4915870560*z[5])) + br^4*(16875*dc^3*(-479 + 432*z[3]) + 
     2*dc*(-22500*(-1111 + 648*z[3]) + V*(-60714037 + 150116328*z[3] + 
         19128960*z[4] - 309640320*z[5])) + 
     8*(-1254375 + V*(17076473 + 81018360*z[3] + 3732480*z[4] - 
         194127840*z[5])) + dc^2*(-7335000 + 
       V*(34219554 - 7299072*z[3] + 6298560*z[4] + 27993600*z[5]))))/483729408
